Enhancing K-user Interference Alignment for Discrete Constellations via Learning

In this paper, we consider a K-user interference channel where interference among the users is neither too strong nor too weak, a scenario that is relatively underexplored in the literature. We propose a novel deep learning-based approach to design the encoder and decoder functions that aim to maximize the sumrate of the interference channel for discrete constellations. We first consider the MaxSINR algorithm, a state-of-the-art linear scheme for Gaussian inputs, as the baseline and then propose a modified version of the algorithm for discrete inputs. We then propose a neural network-based approach that learns a constellation mapping with the objective of maximizing the sumrate. We provide numerical results to show that the constellations learned by the neural network-based approach provide enhanced alignments, not just in beamforming directions but also in terms of the effective constellation at the receiver, thereby leading to improved sum-rate performance.

==> Figures/generate_plot_from_data.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
import sys
import os
from get_default_args import get_args
import pickle as pkl
from math import pi


def generate_loss_CDF_plot_from_data():
    args = get_args()
    train_loss_list_size = 3
    Data = pkl.load(open("Data/loss_comp_CDF_data.pkl", "rb"))

    plt.figure()
    plt.rcParams.update({"figure.figsize": (6, 6), "figure.dpi": 500})
    plt.rcParams["font.family"] = "serif"
    plt.rcParams["mathtext.fontset"] = "dejavuserif"
    plt.rcParams["font.size"] = 12
    for i in range(train_loss_list_size):
        data = Data[i]
        label = data["Label"]
        X = data["X"]
        Y = data["Y"]

        if label == "BCE":
            label = "BCE loss"
        elif label == "soft_decode":
            label = "Soft decode loss"
        elif label == "temp_scale":
            label = "Soft decode with temperature scaling"
        plt.plot(X, Y, label=label, linewidth=2)
    plt.xlabel("Rate (Bits/channenl use)")
    plt.ylabel("CDF")
    plt.grid(True)
    plt.ylim([0, 1])
    plt.xlim([2, 9])
    plt.tight_layout()
    plt.savefig("Final_Figures/loss_comp_CDF_plot.png", dpi=500)


def generate_MX_sym_plot_from_data():
    args = get_args()
    train_loss_list_size = 3

    m_list = [2, 4, 8]
    for m in m_list:
        if m == 2:
            SNR_list = [4]
        elif m == 4:
            SNR_list = [12]
        elif m == 8:
            SNR_list = [16]
        elif m == 16:
            SNR_list = [22]
        for SNR in SNR_list:
            Data = pkl.load(
                open(f"Data/data_rate_SNR_MX_theta_m_{m}_SNR_{SNR}.pkl", "rb")
            )

            plt.figure()
            plt.rcParams.update({"figure.figsize": (6, 6), "figure.dpi": 500})
            plt.rcParams["font.family"] = "serif"
            plt.rcParams["mathtext.fontset"] = "dejavuserif"
            plt.rcParams["font.size"] = 12
            for i in range(3):
                data = Data[i]
                label = data["Label"]
                X = data["X"]
                Y = data["Y"]
                if label == True:
                    label = "\maxs"
                elif label == False:
                    label = "\maxs with ML decoder"
                elif label == "NN_POW":
                    label = "MX-MLD with power optimization"

                plt.plot(X, Y, label=label, linewidth=2)

            plt.ylabel("Rate (Bits/channenl use)")
            plt.xlabel("Channel rotation angle (radians)")
            plt.xticks(
                [0, 1, 2, 3, 4],
                [
                    r"$\frac{\pi}{2}$",
                    r"$\frac{\pi}{3}$",
                    r"$\frac{\pi}{4}$",
                    r"$\frac{\pi}{6}$",
                    r"$\frac{\pi}{12}$",
                ],
            )
            plt.grid(True)
            plt.tight_layout()
            plt.legend()
            plt.savefig(f"Final_Figures/Rate_SNR_MX_theta_m_{m}_SNR_{SNR}.png", dpi=500)


def generate_NN_sym_plot_from_data():
    args = get_args()
    train_loss_list_size = 3

    m_list = [2, 4, 8]
    for m in m_list:
        if m == 2:
            SNR_list = [4]
        elif m == 4:
            SNR_list = [12]
        elif m == 8:
            SNR_list = [16]
        elif m == 16:
            SNR_list = [22]
        for SNR in SNR_list:
            Data = pkl.load(
                open(f"Data/data_rate_SNR_NN_theta_m_{m}_SNR_{SNR}.pkl", "rb")
            )

            plt.figure()
            plt.rcParams.update({"figure.figsize": (6, 6), "figure.dpi": 500})
            plt.rcParams["font.family"] = "serif"
            plt.rcParams["mathtext.fontset"] = "dejavuserif"
            plt.rcParams["font.size"] = 12
            for i in range(2):
                data = Data[i]
                label = data["Label"]
                X = data["X"]
                Y = data["Y"]
                if label == "MX":
                    label = "\maxs with ML decoder"
                elif label == "NN":
                    label = "NN pretrained with \maxs"

                plt.plot(X, Y, label=label, linewidth=2)

            plt.ylabel("Rate (Bits/channenl use)")
            plt.xlabel("Channel rotation angle (radians)")
            plt.xticks(
                [0, 1, 2, 3, 4],
                [
                    r"$\frac{\pi}{2}$",
                    r"$\frac{\pi}{3}$",
                    r"$\frac{\pi}{4}$",
                    r"$\frac{\pi}{6}$",
                    r"$\frac{\pi}{12}$",
                ],
            )
            plt.grid(True)
            plt.tight_layout()
            plt.legend()
            plt.savefig(f"Final_Figures/Rate_SNR_NN_theta_m_{m}_SNR_{SNR}.png", dpi=500)


def generate_MX_asym_plot_from_data():
    args = get_args()
    train_loss_list_size = 3

    m_list = [4, 8]
    for m in m_list:
        if m == 2:
            SNR_list = [4]
        elif m == 4:
            SNR_list = [12]
        elif m == 8:
            SNR_list = [18]
        elif m == 16:
            SNR_list = [22]
        for SNR in SNR_list:
            Data = pkl.load(
                open(
                    f"Data/data_asym_getComparisonCDF_\maxs_m_{m}_SNR_{SNR}.pkl", "rb"
                )
            )

            plt.figure()
            plt.rcParams.update({"figure.figsize": (6, 6), "figure.dpi": 500})
            plt.rcParams["font.family"] = "serif"
            plt.rcParams["mathtext.fontset"] = "dejavuserif"
            plt.rcParams["font.size"] = 12
            for i in range(3):
                data = Data[i]
                label = data["Label"]
                X = data["X"]
                Y = data["Y"]
                if label == True:
                    label = "\maxs"
                elif label == False:
                    label = "\maxs with ML decoder"
                elif label == "NN_POW":
                    label = "MX-MLD with power optimization"

                plt.plot(X, Y, label=label, linewidth=2)

            plt.xlabel("Rate (Bits/channenl use)")
            plt.ylabel("CDF")
            plt.grid(True)
            plt.tight_layout()
            plt.legend()
            plt.savefig(
                f"Final_Figures/CDF_asym_SNR_MX_theta_m_{m}_SNR_{SNR}.png", dpi=500
            )


def generate_NN_asym_plot_from_data():
    args = get_args()

    m_list = [4, 8]
    for m in m_list:
        if m == 2:
            SNR_list = [4]
        elif m == 4:
            SNR_list = [12]
        elif m == 8:
            SNR_list = [18]
        elif m == 16:
            SNR_list = [22]
        for SNR in SNR_list:
            Data = pkl.load(
                open(f"Data/data_asym_getComparisonCDF_NN_m_{m}_SNR_{SNR}.pkl", "rb")
            )

            plt.figure()
            plt.rcParams.update({"figure.figsize": (6, 6), "figure.dpi": 500})
            plt.rcParams["font.family"] = "serif"
            plt.rcParams["mathtext.fontset"] = "dejavuserif"
            plt.rcParams["font.size"] = 12
            for i in range(2):
                data = Data[i]
                label = data["Label"]
                X = data["X"]
                Y = data["Y"]
                if label == "MX":
                    label = "\maxs with ML decoder"
                elif label == "NN":
                    label = "NN pretrained with \maxs"

                plt.plot(X, Y, label=label, linewidth=2)

            plt.xlabel("Rate (Bits/channenl use)")
            plt.ylabel("CDF")
            plt.grid(True)
            plt.tight_layout()
            plt.legend()
            plt.savefig(
                f"Final_Figures/CDF_asym_SNR_NN_theta_m_{m}_SNR_{SNR}.png", dpi=500
            )


generate_loss_CDF_plot_from_data()
generate_MX_sym_plot_from_data()
generate_MX_asym_plot_from_data()
generate_NN_asym_plot_from_data()
generate_NN_sym_plot_from_data()

